MLIR: A Compiler Infrastructure for the End of Moore's Law

This work presents MLIR, a novel approach to building reusable and extensible compiler infrastructure. MLIR aims to address software fragmentation, improve compilation for heterogeneous hardware, significantly reduce the cost of building domain specific compilers, and aid in connecting existing compilers together. MLIR facilitates the design and implementation of code generators, translators and optimizers at different levels of abstraction and also across application domains, hardware targets and execution environments. The contribution of this work includes (1) discussion of MLIR as a research artifact, built for extension and evolution, and identifying the challenges and opportunities posed by this novel design point in design, semantics, optimization specification, system, and engineering. (2) evaluation of MLIR as a generalized infrastructure that reduces the cost of building compilers-describing diverse use-cases to show research and educational opportunities for future programming languages, compilers, execution environments, and computer architecture. The paper also presents the rationale for MLIR, its original design principles, structures and semantics.

==> leakyrelu.cpp <==
/// Leaky ReLU operator
class LeakyReluOp : Op<LeakyReluOp, NoSideEffect> {
public:
  // Static construction function. The type of the result is
  // inferred given the ODS trait.
  static void build(/*...*/, Value *tensor, FloatAttr alpha);

  // Named accessors.
  Value *tensor();
  float alpha();
  Value *output();

  // Parts of the verification are generated from ODS.
  LogicalResult verify() {
    return success(
	isa<TensorType>(tensor()->getType()) &&
        isa<FloatAttr>(getAttr("alpha")) &&
	isa<TensorType>(output()->getType()));
  }
};

